Strong Transferable Adversarial Attacks via Ensembled Asymptotically Normal Distribution Learning

Strong adversarial examples are crucial for evaluating and enhancing the robustness of deep neural networks. However, the performance of popular attacks is usually sensitive, for instance, to minor image transformations, stemming from limited information -- typically only one input example, a handful of white-box source models, and undefined defense strategies. Hence, the crafted adversarial examples are prone to overfit the source model, which hampers their transferability to unknown architectures. In this paper, we propose an approach named Multiple Asymptotically Normal Distribution Attacks (MultiANDA) which explicitly characterize adversarial perturbations from a learned distribution. Specifically, we approximate the posterior distribution over the perturbations by taking advantage of the asymptotic normality property of stochastic gradient ascent (SGA), then employ the deep ensemble strategy as an effective proxy for Bayesian marginalization in this process, aiming to estimate a mixture of Gaussians that facilitates a more thorough exploration of the potential optimization space. The approximated posterior essentially describes the stationary distribution of SGA iterations, which captures the geometric information around the local optimum. Thus, MultiANDA allows drawing an unlimited number of adversarial perturbations for each input and reliably maintains the transferability. Our proposed method outperforms ten state-of-the-art black-box attacks on deep learning models with or without defenses through extensive experiments on seven normally trained and seven defense models.

==> rename.py <==
import os

# 指定根目录路径
root_directory = './'

# 遍历根目录中的文件
for dirpath, dirnames, filenames in os.walk(root_directory):
    for filename in filenames:
        if '@' in filename:
            # 构建旧文件路径
            old_filepath = os.path.join(dirpath, filename)

            # 构建新文件名
            new_filename = filename.replace('@', '_')

            # 构建新文件路径
            new_filepath = os.path.join(dirpath, new_filename)

            # 重命名文件
            print(f'Renamed: {old_filepath} -> {new_filepath}')
            import pdb; pdb.set_trace()
            os.rename(old_filepath, new_filepath)
